Why are we living the age of AI applications right now? The long innovation path from AI's birth to a child's bedtime magic

Today a four-year-old child who does not know how to read or write can now create bedtime stories with graphical illustrations and narrated audio, using AI tools that seamlessly transform speech into text, generate visuals, and convert text back into speech in a natural and engaging manner. This remarkable example demonstrates why we are living in the age of AI applications. This paper examines contemporary leading AI applications and traces their historical development, highlighting the major advancements that have enabled their realization. Five key factors are identified: 1) The evolution of computational hardware (CPUs and GPUs), enabling the training of complex AI models 2) The vast digital archives provided by the World Wide Web, which serve as a foundational data resource for AI systems 3) The ubiquity of mobile computing, with smartphones acting as powerful, accessible small computers in the hands of billions 4) The rise of industrial-scale cloud infrastructures, offering elastic computational power for AI training and deployment 5) Breakthroughs in AI research, including neural networks, backpropagation, and the "Attention is All You Need" framework, which underpin modern AI capabilities. These innovations have elevated AI from solving narrow tasks to enabling applications like ChatGPT that are adaptable for numerous use cases, redefining human-computer interaction. By situating these developments within a historical context, the paper highlights the critical milestones that have made AI's current capabilities both possible and widely accessible, offering profound implications for society.

==> makefile.sh <==

rm why-are-we-living-the-age-of-AI-applications-right-now.pdf
rm why-are-we-living-the-age-of-AI-applications-right-now.log
del why-are-we-living-the-age-of-AI-applications-right-now.dvi
del why-are-we-living-the-age-of-AI-applications-right-now.blg
del why-are-we-living-the-age-of-AI-applications-right-now.bbl
del why-are-we-living-the-age-of-AI-applications-right-now.aux

latex why-are-we-living-the-age-of-AI-applications-right-now
latex why-are-we-living-the-age-of-AI-applications-right-now.tex
bibtex why-are-we-living-the-age-of-AI-applications-right-now
bibtex why-are-we-living-the-age-of-AI-applications-right-now
latex why-are-we-living-the-age-of-AI-applications-right-now.tex
latex why-are-we-living-the-age-of-AI-applications-right-now.tex
dvipdfm why-are-we-living-the-age-of-AI-applications-right-now


==> makefile_clean.sh <==
rm why-are-we-living-the-age-of-AI-applications-right-now.pdf
rm why-are-we-living-the-age-of-AI-applications-right-now.log
rm why-are-we-living-the-age-of-AI-applications-right-now.dvi
rm why-are-we-living-the-age-of-AI-applications-right-now.blg
rm why-are-we-living-the-age-of-AI-applications-right-now.bbl
rm why-are-we-living-the-age-of-AI-applications-right-now.aux
rm why-are-we-living-the-age-of-AI-applications-right-now.pdf

